One-loop hexagon integral to higher orders in the dimensional regulator

The state-of-the-art in current two-loop QCD amplitude calculations is at five-particle scattering. Computing two-loop six-particle processes requires knowledge of the corresponding one-loop amplitudes to higher orders in the dimensional regulator. In this paper we compute analytically the one-loop hexagon integral via differential equations. In particular we identify its function alphabet for general $D$-dimensional external states. We also provide integral representations for all one-loop integrals up to weight four. With this, the one-loop integral basis is ready for two-loop amplitude applications. We also study in detail the difference between the conventional dimensional regularization and the four-dimensional helicity scheme at the level of the master integrals and their function space.

==> anc/BoundaryValue.txt <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"		   *)                                      
(*  	by Johannes M. Henn, Antonela Matijašić and Julian Miczajka                        *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the vector of boundary values for the one-loop hexagon integral     *)
(*  at the point {-1,-1,-1,-1,-1,-1,-1,-1,-1}.                                             *)
(*                  									   *)
(*******************************************************************************************)

{-2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 -2 + (eps^2*Pi^2)/6 + (47*eps^4*Pi^4)/720 + (14*eps^3*Zeta[3])/3, 
 (2*I)*eps^2*(3*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Pi*Log[3]) + 
  (I/27)*eps^3*(5*Pi^3 + 324*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
    81*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
    81*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 27*Pi*Log[3]^2) + 
  (I/108)*eps^4*(81*Pi^2*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
    135*Pi^2*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + 
    576*Im[PolyLog[4, (1 + I*Sqrt[3])/2]] + 
    2592*Im[PolyLog[4, 1 - (1 + I*Sqrt[3])^2/4]] + 2*Pi^3*Log[3] + 
    648*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
    648*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] - 
    81*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3]^2 + 
    81*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3]^2 + 36*Pi*Log[3]^3), 
 (2*I)*eps^2*(3*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Pi*Log[3]) + 
  (I/27)*eps^3*(5*Pi^3 + 324*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
    81*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
    81*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 27*Pi*Log[3]^2) + 
  (I/108)*eps^4*(297*Pi^2*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
    351*Pi^2*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + 
    576*Im[PolyLog[4, (1 + I*Sqrt[3])/2]] + 
    2592*Im[PolyLog[4, 1 - (1 + I*Sqrt[3])^2/4]] + 2*Pi^3*Log[3] + 
    648*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
    648*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] - 
    81*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3]^2 + 
    81*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3]^2 + 36*Pi*Log[3]^3), 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 2 - (eps^2*Pi^2)/2 - (43*eps^4*Pi^4)/720 - (20*eps^3*Zeta[3])/3, 
 1 - (eps^2*Pi^2)/12 + 
  (eps^4*(17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
      Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
     8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 - 
     14400*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
     14400*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
     9360*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
     3600*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
     960*Pi^2*Log[3]^2))/1440 + 
  (eps^3*(-15*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] + 
     15*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3]))/3, 
 1 - (eps^2*Pi^2)/12 + 
  (eps^4*(17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
      Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
     8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 + 
     2880*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] - 
     2880*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
     5040*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] + 
     720*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
     960*Pi^2*Log[3]^2))/1440 + 
  (eps^3*(3*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
     3*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3]))/3, 
 1 - (eps^2*Pi^2)/12 + 
  (eps^4*(17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
      Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
     8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 - 
     14400*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
     14400*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
     9360*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
     3600*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
     960*Pi^2*Log[3]^2))/1440 + 
  (eps^3*(-15*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] + 
     15*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3]))/3, 
 1 - (eps^2*Pi^2)/12 + 
  (eps^4*(17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
      Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
     8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 + 
     2880*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] - 
     2880*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
     5040*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] + 
     720*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
     960*Pi^2*Log[3]^2))/1440 + 
  (eps^3*(3*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
     3*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3]))/3, 
 1 - (eps^2*Pi^2)/12 + 
  eps^4*((-17*Pi^4 - 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 - 
      2880*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
      2880*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] - 
      5040*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
      720*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] - 
      960*Pi^2*Log[3]^2)/1440 + 
    (17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 - 
      14400*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
      14400*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
      9360*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
      3600*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
      960*Pi^2*Log[3]^2)/1440 + 
    (17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 + 
      2880*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] - 
      2880*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
      5040*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] + 
      720*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
      960*Pi^2*Log[3]^2)/1440) + 
  eps^3*((-3*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] + 
      3*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - Zeta[3])/3 + 
    (3*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
      3*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3])/3 + 
    (-15*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] + 
      15*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3])/3), 
 1 - (eps^2*Pi^2)/12 + 
  eps^4*((-17*Pi^4 - 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 + 
      14400*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] - 
      14400*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] - 
      9360*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] + 
      3600*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] - 
      960*Pi^2*Log[3]^2)/1440 + 
    (17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 - 
      14400*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
      14400*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
      9360*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] - 
      3600*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
      960*Pi^2*Log[3]^2)/1440 + 
    (17*Pi^4 + 17280*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*
       Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - 
      8640*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]^2 + 
      2880*Pi*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] - 
      2880*Pi*Im[PolyLog[3, 1 - (1 + I*Sqrt[3])^2/4]] + 
      5040*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]]*Log[3] + 
      720*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]]*Log[3] + 
      960*Pi^2*Log[3]^2)/1440) + 
  eps^3*((15*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
      15*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] - Zeta[3])/3 + 
    (3*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] - 
      3*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3])/3 + 
    (-15*Pi*Im[PolyLog[2, 3/2 - (I/2)*Sqrt[3]]] + 
      15*Pi*Im[PolyLog[2, 1 - (1 + I*Sqrt[3])^2/4]] + Zeta[3])/3), 0, 0, 0, 
 0, 0, 0, 0, 0, 0, 0}


==> anc/HexagonAlphabet.txt <==
(**************************************************************************************************)
(*                                                                                                *)
(*  Ancillary file to                                                                             *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"		          *)                                      
(*  	by Johannes M. Henn, Antonela Matijašić and Julian Miczajka                               *)
(*                                                                                                *)
(*                                                                                                *)
(*  This file contains the list of alphabet letters for the one-loop hexagon integral	          *)
(*  in general D_ext dimensions. The letters are given in the form W_i. Square roots              *)
(*  are written like 									          *)
(*  		O3[v[1], v[3], v[5]] := Sqrt[\Delta_3 (v[1], v[3], v[5])],			  *)
(*  O5[v[1], v[2], v[3], v[7], v[8], v[5]] := Sqrt[\Delta_5(v[1], v[2], v[3], v[7], v[8], v[5])], *)	   (*  	O6[v[1], v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9]] := Sqrt[\Delta_6], 		  *)
(*  and permutations thereof. Substitution rules for the hexagon square roots are given in	  *)
(*  the accompanying file "HexagonSqrts.txt".	   						  *)
(*												  *)
(**************************************************************************************************)

{v[1], v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9], v[1] - v[7], 
 v[2] - v[8], v[3] - v[9], v[4] - v[7], v[5] - v[8], v[6] - v[9], 
 v[1] - v[9], v[2] - v[7], v[3] - v[8], v[4] - v[9], v[5] - v[7], 
 v[6] - v[8], -v[1] - v[2] + v[7], -v[2] - v[3] + v[8], -v[3] - v[4] +
   v[9], -v[4] - v[5] + v[7], -v[5] - v[6] + v[8], -v[1] - v[6] + 
  v[9], v[1] + v[4] - v[7] - v[9], v[2] + v[5] - v[7] - v[8], 
 v[3] + v[6] - v[8] - v[9], -v[1] v[4] + v[7] v[9], -v[2] v[5] + 
  v[7] v[8], -v[3] v[6] + v[8] v[9], (v[3] - v[5] - v[9]) v[9] + 
  v[1] (-v[3] + v[9]), (v[4] - v[6] - v[7]) v[7] + 
  v[2] (-v[4] + v[7]), 
 v[3] (-v[5] + v[8]) - v[8] (v[1] - v[5] + v[8]), 
 v[4] (-v[6] + v[9]) - v[9] (v[2] - v[6] + v[9]), 
 v[1] (-v[5] + v[7]) - v[7] (v[3] - v[5] + v[7]), 
 v[2] (-v[6] + v[8]) - 
  v[8] (v[4] - v[6] + v[8]), -(O6[v[1], v[2], v[3], v[4], v[5], v[6], 
     v[7], v[8], 
     v[9]]^2/(v[1]^2 v[
        4] (v[2] (v[6] - v[8]) + v[8] (v[4] - v[6] + v[8])) + 
      v[2]^2 v[5] v[9] (-v[3] + v[5] + v[9]) + 
      v[7] (v[3]^2 v[6] (-v[4] + v[6] + v[7]) + 
         v[8] (-v[4] (v[5] (v[6] - v[9]) + v[8] v[9]) + 
            v[9] (-v[6] v[7] + v[7] v[8] + v[5] (v[6] - v[9]) + 
               v[7] v[9] + v[8] v[9])) + 
         v[3] (v[6]^2 v[7] - v[6] v[7] v[8] - v[6] v[7] v[9] - 
            2 v[6] v[8] v[9] - v[7] v[8] v[9] + 
            v[5] v[6] (-v[6] + v[9]) + 
            v[4] (v[5] (v[6] - v[9]) + v[8] (v[6] + v[9])))) + 
      v[1] (v[
           3] (v[4]^2 (v[5] - v[8]) + 
            v[6] (v[5] v[6] + v[7] (-v[6] + v[8])) + 
            v[4] (-2 v[5] v[6] + v[7] v[8] + v[6] (v[7] + v[8]))) + 
         v[2]^2 v[5] (v[3] - v[9]) + 
         v[8] (v[
              4]^2 (-v[5] + v[8]) - (v[5] v[6] + 
               v[7] (-v[6] + v[8])) v[9] + 
            v[4] (v[6] v[7] - v[7] v[8] - 2 v[7] v[9] - v[8] v[9] + 
               v[5] (v[6] + v[9]))) + 
         v[2] (v[
              3] (-2 v[5] v[6] + v[7] (v[6] - v[8]) + 
               v[4] (-2 v[5] - 2 v[6] + v[8])) + (v[
                 7] (-v[6] + v[8]) + v[5] (v[6] + v[8])) v[9] + 
            v[4] (v[8] v[9] + v[5] (-2 v[6] + v[8] + v[9])))) + 
      v[2] (v[3]^2 v[6] (v[4] - v[7]) + 
         v[4] v[5] (v[5] (v[6] - v[9]) + v[8] v[9]) + 
         v[3] (v[7] (v[6] + v[8]) v[9] + 
            v[4] (-v[8] v[9] + v[5] (-2 v[6] + v[9])) + 
            v[5] (v[7] v[9] + v[6] (v[7] + v[9]))) + 
         v[9] (-v[7] v[8] v[9] + v[5]^2 (-v[6] + v[9]) + 
            v[5] (v[6] v[7] - v[8] v[9] - v[7] (2 v[8] + v[9])))))), 
 O3[v[1], v[3], v[5]], O3[v[2], v[4], v[6]], 
 O5[v[5], v[6], v[1], v[8], v[9], v[3]], 
 O5[v[6], v[1], v[2], v[9], v[7], v[4]], 
 O5[v[1], v[2], v[3], v[7], v[8], v[5]], 
 O5[v[2], v[3], v[4], v[8], v[9], v[6]], 
 O5[v[3], v[4], v[5], v[9], v[7], v[1]], 
 O5[v[4], v[5], v[6], v[7], v[8], v[2]], (
 O3[v[1], v[3], v[5]] + v[1] - v[3] + v[5])/(-O3[v[1], v[3], v[5]] + 
  v[1] - v[3] + v[5]), (
 O3[v[2], v[4], v[6]] + v[2] - v[4] + v[6])/(-O3[v[2], v[4], v[6]] + 
  v[2] - v[4] + v[6]), -((O3[v[1], v[3], v[5]] - v[1] + v[3] + v[5])/(
  O3[v[1], v[3], v[5]] + v[1] - v[3] - v[5])), -((
  O3[v[2], v[4], v[6]] - v[2] + v[4] + v[6])/(
  O3[v[2], v[4], v[6]] + v[2] - v[4] - 
   v[6])), (-O3[v[1], v[3], v[5]] + v[1] - v[3] + v[5] - 2 v[7])/(
 O3[v[1], v[3], v[5]] + v[1] - v[3] + v[5] - 
  2 v[7]), (-O3[v[2], v[4], v[6]] + v[2] - v[4] + v[6] - 2 v[8])/(
 O3[v[2], v[4], v[6]] + v[2] - v[4] + v[6] - 
  2 v[8]), (-O3[v[1], v[3], v[5]] - v[1] + v[3] + v[5] - 2 v[8])/(
 O3[v[1], v[3], v[5]] - v[1] + v[3] + v[5] - 
  2 v[8]), (-O3[v[2], v[4], v[6]] - v[2] + v[4] + v[6] - 2 v[9])/(
 O3[v[2], v[4], v[6]] - v[2] + v[4] + v[6] - 
  2 v[9]), (-O3[v[1], v[3], v[5]] + v[1] + v[3] - v[5] - 2 v[9])/(
 O3[v[1], v[3], v[5]] + v[1] + v[3] - v[5] - 
  2 v[9]), (-O3[v[2], v[4], v[6]] + v[2] + v[4] - v[6] - 2 v[7])/(
 O3[v[2], v[4], v[6]] + v[2] + v[4] - v[6] - 
  2 v[7]), (-O5[v[1], v[2], v[3], v[7], v[8], v[5]] + v[2] v[3] - 
    v[2] v[5] - v[3] v[7] + v[7] v[8] + 
    v[1] (-v[2] + v[8]))/(O5[v[1], v[2], v[3], v[7], v[8], v[5]] + 
    v[2] v[3] - v[2] v[5] - v[3] v[7] + v[7] v[8] + 
    v[1] (-v[2] + v[8])), (-O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] - v[3] v[6] - v[4] v[8] + v[8] v[9] + 
    v[2] (-v[3] + v[9]))/(O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] - v[3] v[6] - v[4] v[8] + v[8] v[9] + 
    v[2] (-v[3] + v[9])), -((O5[v[3], v[4], v[5], v[9], v[7], v[1]] + 
      v[1] v[4] + v[3] v[4] - v[4] v[5] - v[3] v[7] + v[5] v[9] - 
      v[7] v[9])/(O5[v[3], v[4], v[5], v[9], v[7], v[1]] - v[1] v[4] -
       v[3] v[4] + v[4] v[5] + v[3] v[7] - v[5] v[9] + 
      v[7] v[9])), -((O5[v[4], v[5], v[6], v[7], v[8], v[2]] + 
      v[2] v[5] + v[4] v[5] - v[5] v[6] + v[6] v[7] - v[4] v[8] - 
      v[7] v[8])/(O5[v[4], v[5], v[6], v[7], v[8], v[2]] - v[2] v[5] -
       v[4] v[5] + v[5] v[6] - v[6] v[7] + v[4] v[8] + 
      v[7] v[8])), (-O5[v[5], v[6], v[1], v[8], v[9], v[3]] - 
    v[3] v[6] - v[5] v[6] + v[1] (v[6] - v[8]) + v[5] v[9] + 
    v[8] v[9])/(O5[v[5], v[6], v[1], v[8], v[9], v[3]] - v[3] v[6] - 
    v[5] v[6] + v[1] (v[6] - v[8]) + v[5] v[9] + 
    v[8] v[9]), (-O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
    v[1] (v[2] - v[4] - v[6]) + v[6] v[7] - v[2] v[9] + 
    v[7] v[9])/(O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
    v[1] (v[2] - v[4] - v[6]) + v[6] v[7] - v[2] v[9] + 
    v[7] v[9]), (-O5[v[1], v[2], v[3], v[7], v[8], v[5]] - v[2] v[3] -
     v[2] v[5] + v[3] v[7] + v[1] (v[2] - v[8]) + 
    v[7] v[8])/(O5[v[1], v[2], v[3], v[7], v[8], v[5]] - v[2] v[3] - 
    v[2] v[5] + v[3] v[7] + v[1] (v[2] - v[8]) + 
    v[7] v[8]), (-O5[v[2], v[3], v[4], v[8], v[9], v[6]] - v[3] v[4] -
     v[3] v[6] + v[4] v[8] + v[2] (v[3] - v[9]) + 
    v[8] v[9])/(O5[v[2], v[3], v[4], v[8], v[9], v[6]] - v[3] v[4] - 
    v[3] v[6] + v[4] v[8] + v[2] (v[3] - v[9]) + 
    v[8] v[9]), -((O5[v[3], v[4], v[5], v[9], v[7], v[1]] + 
      v[1] v[4] - v[3] v[4] + v[4] v[5] + v[3] v[7] - v[5] v[9] - 
      v[7] v[9])/(O5[v[3], v[4], v[5], v[9], v[7], v[1]] - v[1] v[4] +
       v[3] v[4] - v[4] v[5] - v[3] v[7] + v[5] v[9] + 
      v[7] v[9])), -((O5[v[4], v[5], v[6], v[7], v[8], v[2]] + 
      v[2] v[5] - v[4] v[5] + v[5] v[6] - v[6] v[7] + v[4] v[8] - 
      v[7] v[8])/(O5[v[4], v[5], v[6], v[7], v[8], v[2]] - v[2] v[5] +
       v[4] v[5] - v[5] v[6] + v[6] v[7] - v[4] v[8] + 
      v[7] v[8])), (O5[v[5], v[6], v[1], v[8], v[9], v[3]] + 
    v[3] v[6] - v[5] v[6] + v[1] (v[6] - v[8]) + v[5] v[9] - 
    v[8] v[9])/(-O5[v[5], v[6], v[1], v[8], v[9], v[3]] + v[3] v[6] - 
    v[5] v[6] + v[1] (v[6] - v[8]) + v[5] v[9] - 
    v[8] v[9]), -((O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
      v[1] (v[2] + v[4] - v[6]) + v[6] v[7] - v[2] v[9] - 
      v[7] v[9])/(O5[v[6], v[1], v[2], v[9], v[7], v[4]] - 
      v[1] (v[2] + v[4] - v[6]) - v[6] v[7] + v[2] v[9] + 
      v[7] v[9])), (-O5[v[1], v[2], v[3], v[7], v[8], v[5]] + 
    v[2] v[3] + v[2] v[5] - v[3] v[7] - 2 v[2] v[8] + v[7] v[8] - 
    v[1] (v[2] + v[8]))/(O5[v[1], v[2], v[3], v[7], v[8], v[5]] + 
    v[2] v[3] + v[2] v[5] - v[3] v[7] - 2 v[2] v[8] + v[7] v[8] - 
    v[1] (v[2] + v[8])), (-O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] + v[3] v[6] - v[4] v[8] - 2 v[3] v[9] + v[8] v[9] - 
    v[2] (v[3] + v[9]))/(O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] + v[3] v[6] - v[4] v[8] - 2 v[3] v[9] + v[8] v[9] - 
    v[2] (v[3] + v[9])), -((O5[v[3], v[4], v[5], v[9], v[7], v[1]] - 
      v[1] v[4] + v[3] v[4] - v[4] v[5] + v[3] v[7] + 2 v[4] v[7] + 
      v[5] v[9] - v[7] v[9])/(O5[v[3], v[4], v[5], v[9], v[7], v[1]] +
       v[1] v[4] - v[3] v[4] + v[4] v[5] - v[3] v[7] - 2 v[4] v[7] - 
      v[5] v[9] + 
      v[7] v[9])), -((O5[v[4], v[5], v[6], v[7], v[8], v[2]] - 
      v[2] v[5] + v[4] v[5] - v[5] v[6] + v[6] v[7] + v[4] v[8] + 
      2 v[5] v[8] - 
      v[7] v[8])/(O5[v[4], v[5], v[6], v[7], v[8], v[2]] + v[2] v[5] -
       v[4] v[5] + v[5] v[6] - v[6] v[7] - v[4] v[8] - 2 v[5] v[8] + 
      v[7] v[8])), -((O5[v[5], v[6], v[1], v[8], v[9], v[3]] - 
      v[3] v[6] + v[5] v[6] + v[1] (-v[6] + v[8]) + v[5] v[9] + 
      2 v[6] v[9] - 
      v[8] v[9])/(O5[v[5], v[6], v[1], v[8], v[9], v[3]] + v[3] v[6] -
       v[5] v[6] + v[1] (v[6] - v[8]) - v[5] v[9] - 2 v[6] v[9] + 
      v[8] v[9])), -((O5[v[6], v[1], v[2], v[9], v[7], v[4]] - 
      v[1] (v[2] + v[4] - v[6] - 2 v[7]) + v[6] v[7] + v[2] v[9] - 
      v[7] v[9])/(O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
      v[1] (v[2] + v[4] - v[6] - 2 v[7]) - v[6] v[7] - v[2] v[9] + 
      v[7] v[9])), -((O5[v[1], v[2], v[3], v[7], v[8], v[5]] - 
      v[2] v[3] + v[2] v[5] - 2 v[2] v[7] + v[3] v[7] - 2 v[5] v[7] + 
      2 v[7]^2 + v[1] (v[2] + 2 v[5] - 2 v[7] - v[8]) + 
      v[7] v[8])/(O5[v[1], v[2], v[3], v[7], v[8], v[5]] + v[2] v[3] -
       v[2] v[5] + 2 v[2] v[7] - v[3] v[7] + 2 v[5] v[7] - 2 v[7]^2 - 
      v[7] v[8] + 
      v[1] (-v[2] - 2 v[5] + 2 v[7] + v[8]))), -((O5[v[2], v[3], v[4],
        v[8], v[9], v[6]] - v[3] v[4] + v[3] v[6] - 2 v[3] v[8] + 
      v[4] v[8] - 2 v[6] v[8] + 2 v[8]^2 + 
      v[2] (v[3] + 2 v[6] - 2 v[8] - v[9]) + 
      v[8] v[9])/(O5[v[2], v[3], v[4], v[8], v[9], v[6]] + v[3] v[4] -
       v[3] v[6] + 2 v[3] v[8] - v[4] v[8] + 2 v[6] v[8] - 2 v[8]^2 - 
      v[8] v[9] + v[2] (-v[3] - 2 v[6] + 2 v[8] + v[9]))), (O5[v[3], 
     v[4], v[5], v[9], v[7], v[1]] + v[3] v[4] - v[4] v[5] - 
    v[3] v[7] + v[1] (2 v[3] + v[4] - 2 v[9]) - 2 v[3] v[9] - 
    2 v[4] v[9] + v[5] v[9] + v[7] v[9] + 
    2 v[9]^2)/(-O5[v[3], v[4], v[5], v[9], v[7], v[1]] + v[3] v[4] - 
    v[4] v[5] - v[3] v[7] + v[1] (2 v[3] + v[4] - 2 v[9]) - 
    2 v[3] v[9] - 2 v[4] v[9] + v[5] v[9] + v[7] v[9] + 
    2 v[9]^2), (O5[v[4], v[5], v[6], v[7], v[8], v[2]] + v[4] v[5] - 
    v[5] v[6] + v[2] (2 v[4] + v[5] - 2 v[7]) - 2 v[4] v[7] - 
    2 v[5] v[7] + v[6] v[7] + 2 v[7]^2 - v[4] v[8] + 
    v[7] v[8])/(-O5[v[4], v[5], v[6], v[7], v[8], v[2]] + v[4] v[5] - 
    v[5] v[6] + v[2] (2 v[4] + v[5] - 2 v[7]) - 2 v[4] v[7] - 
    2 v[5] v[7] + v[6] v[7] + 2 v[7]^2 - v[4] v[8] + 
    v[7] v[8]), -((O5[v[5], v[6], v[1], v[8], v[9], v[3]] - 
      v[1] v[6] + v[5] v[6] + v[3] (2 v[5] + v[6] - 2 v[8]) + 
      v[1] v[8] - 2 v[5] v[8] - 2 v[6] v[8] + 2 v[8]^2 - v[5] v[9] + 
      v[8] v[9])/(O5[v[5], v[6], v[1], v[8], v[9], v[3]] + v[1] v[6] -
       v[5] v[6] - v[3] (2 v[5] + v[6] - 2 v[8]) - v[1] v[8] + 
      2 v[5] v[8] + 2 v[6] v[8] - 2 v[8]^2 + v[5] v[9] - 
      v[8] v[9])), (O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
    2 v[4] v[6] - v[6] v[7] + v[1] (-v[2] + v[4] + v[6] - 2 v[9]) + 
    v[2] v[9] - 2 v[4] v[9] - 2 v[6] v[9] + v[7] v[9] + 
    2 v[9]^2)/(-O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 2 v[4] v[6] -
     v[6] v[7] + v[1] (-v[2] + v[4] + v[6] - 2 v[9]) + v[2] v[9] - 
    2 v[4] v[9] - 2 v[6] v[9] + v[7] v[9] + 
    2 v[9]^2), (O5[v[1], v[2], v[3], v[7], v[8], v[5]] + v[2] v[3] + 
    v[2] v[5] + 2 v[3] v[5] - v[3] v[7] - 2 v[2] v[8] - 2 v[3] v[8] - 
    2 v[5] v[8] + v[7] v[8] + 2 v[8]^2 + 
    v[1] (-v[2] + v[8]))/(-O5[v[1], v[2], v[3], v[7], v[8], v[5]] + 
    v[2] v[3] + v[2] v[5] + 2 v[3] v[5] - v[3] v[7] - 2 v[2] v[8] - 
    2 v[3] v[8] - 2 v[5] v[8] + v[7] v[8] + 2 v[8]^2 + 
    v[1] (-v[2] + v[8])), (O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] + v[3] v[6] + 2 v[4] v[6] - v[4] v[8] - 2 v[3] v[9] - 
    2 v[4] v[9] - 2 v[6] v[9] + v[8] v[9] + 2 v[9]^2 + 
    v[2] (-v[3] + v[9]))/(-O5[v[2], v[3], v[4], v[8], v[9], v[6]] + 
    v[3] v[4] + v[3] v[6] + 2 v[4] v[6] - v[4] v[8] - 2 v[3] v[9] - 
    2 v[4] v[9] - 2 v[6] v[9] + v[8] v[9] + 2 v[9]^2 + 
    v[2] (-v[3] + v[9])), (O5[v[3], v[4], v[5], v[9], v[7], v[1]] - 
    v[3] v[4] + v[4] v[5] + v[1] (v[4] + 2 v[5] - 2 v[7]) + 
    v[3] v[7] - 2 v[4] v[7] - 2 v[5] v[7] + 2 v[7]^2 - v[5] v[9] + 
    v[7] v[9])/(-O5[v[3], v[4], v[5], v[9], v[7], v[1]] - v[3] v[4] + 
    v[4] v[5] + v[1] (v[4] + 2 v[5] - 2 v[7]) + v[3] v[7] - 
    2 v[4] v[7] - 2 v[5] v[7] + 2 v[7]^2 - v[5] v[9] + 
    v[7] v[9]), (O5[v[4], v[5], v[6], v[7], v[8], v[2]] - v[4] v[5] + 
    v[5] v[6] - v[6] v[7] + v[2] (v[5] + 2 v[6] - 2 v[8]) + 
    v[4] v[8] - 2 v[5] v[8] - 2 v[6] v[8] + v[7] v[8] + 
    2 v[8]^2)/(-O5[v[4], v[5], v[6], v[7], v[8], v[2]] - v[4] v[5] + 
    v[5] v[6] - v[6] v[7] + v[2] (v[5] + 2 v[6] - 2 v[8]) + 
    v[4] v[8] - 2 v[5] v[8] - 2 v[6] v[8] + v[7] v[8] + 
    2 v[8]^2), (O5[v[5], v[6], v[1], v[8], v[9], v[3]] + v[3] v[6] - 
    v[5] v[6] + v[1] (2 v[3] + v[6] - v[8] - 2 v[9]) - 2 v[3] v[9] + 
    v[5] v[9] - 2 v[6] v[9] + v[8] v[9] + 
    2 v[9]^2)/(-O5[v[5], v[6], v[1], v[8], v[9], v[3]] + v[3] v[6] - 
    v[5] v[6] + v[1] (2 v[3] + v[6] - v[8] - 2 v[9]) - 2 v[3] v[9] + 
    v[5] v[9] - 2 v[6] v[9] + v[8] v[9] + 
    2 v[9]^2), (O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 2 v[2] v[4] +
     v[1] (v[2] + v[4] - v[6] - 2 v[7]) - 2 v[2] v[7] - 2 v[4] v[7] + 
    v[6] v[7] + 2 v[7]^2 - v[2] v[9] + 
    v[7] v[9])/(-O5[v[6], v[1], v[2], v[9], v[7], v[4]] + 
    2 v[2] v[4] + v[1] (v[2] + v[4] - v[6] - 2 v[7]) - 2 v[2] v[7] - 
    2 v[4] v[7] + v[6] v[7] + 2 v[7]^2 - v[2] v[9] + 
    v[7] v[9]), (O3[v[1], v[3], v[5]] O5[v[1], v[2], v[3], v[7], v[8],
       v[5]] + 
    v[1]^2 (v[2] - v[8]) + (v[3] - v[5]) (v[2] (v[3] - v[5]) + 
       v[7] (-v[3] + v[8])) + 
    v[1] (-2 v[2] (v[3] + v[5]) + (v[5] + v[7]) v[8] + 
       v[3] (-2 v[5] + v[7] + v[8])))/(-O3[v[1], v[3], v[5]] O5[v[1], 
      v[2], v[3], v[7], v[8], v[5]] + 
    v[1]^2 (v[2] - v[8]) + (v[3] - v[5]) (v[2] (v[3] - v[5]) + 
       v[7] (-v[3] + v[8])) + 
    v[1] (-2 v[2] (v[3] + v[5]) + (v[5] + v[7]) v[8] + 
       v[3] (-2 v[5] + v[7] + v[8]))), (O3[v[2], v[4], v[6]] O5[v[2], 
      v[3], v[4], v[8], v[9], v[6]] + 
    v[2]^2 (v[3] - v[9]) + (v[4] - v[6]) (v[3] (v[4] - v[6]) + 
       v[8] (-v[4] + v[9])) + 
    v[2] (-2 v[3] (v[4] + v[6]) + (v[6] + v[8]) v[9] + 
       v[4] (-2 v[6] + v[8] + v[9])))/(-O3[v[2], v[4], v[6]] O5[v[2], 
      v[3], v[4], v[8], v[9], v[6]] + 
    v[2]^2 (v[3] - v[9]) + (v[4] - v[6]) (v[3] (v[4] - v[6]) + 
       v[8] (-v[4] + v[9])) + 
    v[2] (-2 v[3] (v[4] + v[6]) + (v[6] + v[8]) v[9] + 
       v[4] (-2 v[6] + v[8] + v[9]))), (O3[v[1], v[3], v[5]] O5[v[3], 
      v[4], v[5], v[9], v[7], v[1]] + v[1]^2 v[4] + v[3]^2 v[4] - 
    2 v[3] v[4] v[5] + v[4] v[5]^2 - v[3]^2 v[7] + v[3] v[5] v[7] + 
    v[3] v[5] v[9] - v[5]^2 v[9] + v[3] v[7] v[9] + v[5] v[7] v[9] + 
    v[1] (-2 v[4] v[5] + 
       v[3] (-2 v[4] - 2 v[5] + v[7]) + (v[5] - v[7]) v[9]))/(-O3[
       v[1], v[3], v[5]] O5[v[3], v[4], v[5], v[9], v[7], v[1]] + 
    v[1]^2 v[4] + v[3]^2 v[4] - 2 v[3] v[4] v[5] + v[4] v[5]^2 - 
    v[3]^2 v[7] + v[3] v[5] v[7] + v[3] v[5] v[9] - v[5]^2 v[9] + 
    v[3] v[7] v[9] + v[5] v[7] v[9] + 
    v[1] (-2 v[4] v[5] + 
       v[3] (-2 v[4] - 2 v[5] + v[7]) + (v[5] - v[7]) v[9])), (O3[
      v[2], v[4], v[6]] O5[v[4], v[5], v[6], v[7], v[8], v[2]] + 
    v[2]^2 v[5] + v[4]^2 v[5] - 2 v[4] v[5] v[6] + v[5] v[6]^2 + 
    v[4] v[6] v[7] - v[6]^2 v[7] - v[4]^2 v[8] + v[4] v[6] v[8] + 
    v[4] v[7] v[8] + v[6] v[7] v[8] + 
    v[2] (-2 v[5] v[6] + v[7] (v[6] - v[8]) + 
       v[4] (-2 v[5] - 2 v[6] + v[8])))/(-O3[v[2], v[4], v[6]] O5[
      v[4], v[5], v[6], v[7], v[8], v[2]] + v[2]^2 v[5] + 
    v[4]^2 v[5] - 2 v[4] v[5] v[6] + v[5] v[6]^2 + v[4] v[6] v[7] - 
    v[6]^2 v[7] - v[4]^2 v[8] + v[4] v[6] v[8] + v[4] v[7] v[8] + 
    v[6] v[7] v[8] + 
    v[2] (-2 v[5] v[6] + v[7] (v[6] - v[8]) + 
       v[4] (-2 v[5] - 2 v[6] + v[8]))), (O3[v[1], v[3], v[5]] O5[
      v[5], v[6], v[1], v[8], v[9], v[3]] + 
    v[1]^2 (v[6] - v[8]) + (v[3] - v[5]) (v[3] v[6] - v[8] v[9] + 
       v[5] (-v[6] + v[9])) + 
    v[1] (v[3] (-2 v[5] - 2 v[6] + v[8]) + v[8] v[9] + 
       v[5] (-2 v[6] + v[8] + v[9])))/(-O3[v[1], v[3], v[5]] O5[v[5], 
      v[6], v[1], v[8], v[9], v[3]] + 
    v[1]^2 (v[6] - v[8]) + (v[3] - v[5]) (v[3] v[6] - v[8] v[9] + 
       v[5] (-v[6] + v[9])) + 
    v[1] (v[3] (-2 v[5] - 2 v[6] + v[8]) + v[8] v[9] + 
       v[5] (-2 v[6] + v[8] + v[9]))), (O3[v[2], v[4], v[6]] O5[v[6], 
      v[1], v[2], v[9], v[7], v[4]] - 2 v[2] v[4] v[6] + 
    v[1] (v[2]^2 + (v[4] - v[6])^2 - 2 v[2] (v[4] + v[6])) + 
    v[2] v[6] v[7] + v[4] v[6] v[7] - v[6]^2 v[7] - v[2]^2 v[9] + 
    v[2] v[4] v[9] + v[2] v[6] v[9] + v[2] v[7] v[9] - 
    v[4] v[7] v[9] + 
    v[6] v[7] v[9])/(-O3[v[2], v[4], v[6]] O5[v[6], v[1], v[2], v[9], 
      v[7], v[4]] - 2 v[2] v[4] v[6] + 
    v[1] (v[2]^2 + (v[4] - v[6])^2 - 2 v[2] (v[4] + v[6])) + 
    v[2] v[6] v[7] + v[4] v[6] v[7] - v[6]^2 v[7] - v[2]^2 v[9] + 
    v[2] v[4] v[9] + v[2] v[6] v[9] + v[2] v[7] v[9] - 
    v[4] v[7] v[9] + 
    v[6] v[7] v[9]), (O5[v[1], v[2], v[3], v[7], v[8], v[5]] O6[v[1], 
      v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9]] + 
    v[1]^2 v[4] v[
      8] (-v[2] + v[8]) - (v[2] (v[3] - v[5]) + 
       v[7] (-v[3] + v[8])) (v[3] v[6] v[
         7] + (v[2] v[5] - v[7] v[8]) v[9]) + 
    v[1] (v[2]^2 v[5] (2 v[3] - v[9]) + 
       v[7] v[8] (v[3] (v[4] + v[6]) - v[8] (v[4] + v[9])) + 
       v[2] (v[
            3] (-2 v[5] v[6] + v[7] (v[6] - 2 v[8]) + 
             v[4] (-2 v[5] + v[8])) + 
          v[8] (v[4] v[5] + (v[5] + v[7]) v[9]))))/(-O5[v[1], v[2], 
       v[3], v[7], v[8], v[5]] O6[v[1], v[2], v[3], v[4], v[5], v[6], 
      v[7], v[8], v[9]] + 
    v[1]^2 v[4] v[
      8] (-v[2] + v[8]) - (v[2] (v[3] - v[5]) + 
       v[7] (-v[3] + v[8])) (v[3] v[6] v[
         7] + (v[2] v[5] - v[7] v[8]) v[9]) + 
    v[1] (v[2]^2 v[5] (2 v[3] - v[9]) + 
       v[7] v[8] (v[3] (v[4] + v[6]) - v[8] (v[4] + v[9])) + 
       v[2] (v[
            3] (-2 v[5] v[6] + v[7] (v[6] - 2 v[8]) + 
             v[4] (-2 v[5] + v[8])) + 
          v[8] (v[4] v[5] + (v[5] + v[7]) v[9])))), -((O5[v[2], v[3], 
        v[4], v[8], v[9], v[6]] O6[v[1], v[2], v[3], v[4], v[5], v[6],
         v[7], v[8], v[9]] + 2 v[2] v[3]^2 v[4] v[6] - 
      2 v[2] v[3] v[4] v[5] v[6] - v[2] v[3]^2 v[6] v[7] - 
      v[3]^2 v[4] v[6] v[7] + v[3]^2 v[6]^2 v[7] + 
      v[3] v[4] v[6] v[7] v[8] - v[2]^2 v[3] v[5] v[9] + 
      v[2] v[3] v[4] v[5] v[9] + v[2] v[3] v[5] v[6] v[9] + 
      v[2] v[3] v[6] v[7] v[9] - 2 v[2] v[3] v[4] v[8] v[9] + 
      v[2] v[4] v[5] v[8] v[9] + v[2] v[3] v[7] v[8] v[9] + 
      v[3] v[4] v[7] v[8] v[9] - 2 v[3] v[6] v[7] v[8] v[9] - 
      v[4] v[7] v[8]^2 v[9] + v[2]^2 v[5] v[9]^2 - 
      v[2] v[5] v[8] v[9]^2 - v[2] v[7] v[8] v[9]^2 + 
      v[7] v[8]^2 v[9]^2 + 
      v[1] v[
        4] (v[8] (v[3] (-v[4] + v[6]) + v[8] (v[4] - v[9])) + 
         v[2] (v[3] (-2 v[6] + v[8]) + v[8] v[9])))/(O5[v[2], v[3], 
        v[4], v[8], v[9], v[6]] O6[v[1], v[2], v[3], v[4], v[5], v[6],
         v[7], v[8], v[9]] - 2 v[2] v[3]^2 v[4] v[6] + 
      2 v[2] v[3] v[4] v[5] v[6] + v[2] v[3]^2 v[6] v[7] + 
      v[3]^2 v[4] v[6] v[7] - v[3]^2 v[6]^2 v[7] - 
      v[3] v[4] v[6] v[7] v[8] + v[2]^2 v[3] v[5] v[9] - 
      v[2] v[3] v[4] v[5] v[9] - v[2] v[3] v[5] v[6] v[9] - 
      v[2] v[3] v[6] v[7] v[9] + 2 v[2] v[3] v[4] v[8] v[9] - 
      v[2] v[4] v[5] v[8] v[9] - v[2] v[3] v[7] v[8] v[9] - 
      v[3] v[4] v[7] v[8] v[9] + 2 v[3] v[6] v[7] v[8] v[9] + 
      v[4] v[7] v[8]^2 v[9] - v[2]^2 v[5] v[9]^2 + 
      v[2] v[5] v[8] v[9]^2 + v[2] v[7] v[8] v[9]^2 - 
      v[7] v[8]^2 v[9]^2 + 
      v[1] v[
        4] (v[2] (v[3] (2 v[6] - v[8]) - v[8] v[9]) + 
         v[8] (v[3] (v[4] - v[6]) + v[8] (-v[4] + v[9]))))), (O5[v[3],
       v[4], v[5], v[9], v[7], v[1]] O6[v[1], v[2], v[3], v[4], v[5], 
      v[6], v[7], v[8], v[9]] - v[3]^2 v[4] v[6] v[7] + 
    v[3] v[4] v[5] v[6] v[7] + v[3]^2 v[6] v[7]^2 + 
    v[1]^2 v[4]^2 v[8] + v[2] v[3] v[4] v[5] v[9] - 
    v[2] v[4] v[5]^2 v[9] + v[2] v[3] v[5] v[7] v[9] - 
    2 v[3] v[4] v[5] v[7] v[9] + v[3] v[5] v[6] v[7] v[9] - 
    v[3] v[6] v[7]^2 v[9] + v[3] v[4] v[7] v[8] v[9] + 
    v[4] v[5] v[7] v[8] v[9] - v[3] v[7]^2 v[8] v[9] + 
    v[2] v[5]^2 v[9]^2 - v[2] v[5] v[7] v[9]^2 - 
    v[5] v[7] v[8] v[9]^2 + v[7]^2 v[8] v[9]^2 + 
    v[1] v[
      4] (v[
         3] (-2 v[5] v[6] + v[4] (2 v[5] - v[8]) + 
          v[7] (v[6] + v[8])) + v[2] v[5] (-2 v[3] + v[9]) + 
       v[8] (-v[4] v[5] + (v[5] - 2 v[7]) v[9])))/(-O5[v[3], v[4], 
       v[5], v[9], v[7], v[1]] O6[v[1], v[2], v[3], v[4], v[5], v[6], 
      v[7], v[8], v[9]] - v[3]^2 v[4] v[6] v[7] + 
    v[3] v[4] v[5] v[6] v[7] + v[3]^2 v[6] v[7]^2 + 
    v[1]^2 v[4]^2 v[8] + v[2] v[3] v[4] v[5] v[9] - 
    v[2] v[4] v[5]^2 v[9] + v[2] v[3] v[5] v[7] v[9] - 
    2 v[3] v[4] v[5] v[7] v[9] + v[3] v[5] v[6] v[7] v[9] - 
    v[3] v[6] v[7]^2 v[9] + v[3] v[4] v[7] v[8] v[9] + 
    v[4] v[5] v[7] v[8] v[9] - v[3] v[7]^2 v[8] v[9] + 
    v[2] v[5]^2 v[9]^2 - v[2] v[5] v[7] v[9]^2 - 
    v[5] v[7] v[8] v[9]^2 + v[7]^2 v[8] v[9]^2 + 
    v[1] v[
      4] (v[
         3] (-2 v[5] v[6] + v[4] (2 v[5] - v[8]) + 
          v[7] (v[6] + v[8])) + v[2] v[5] (-2 v[3] + v[9]) + 
       v[8] (-v[4] v[5] + (v[5] - 2 v[7]) v[9]))), (O5[v[4], v[5], 
      v[6], v[7], v[8], v[2]] O6[v[1], v[2], v[3], v[4], v[5], v[6], 
      v[7], v[8], v[9]] - 2 v[2] v[3] v[4] v[5] v[6] + 
    2 v[2] v[4] v[5]^2 v[6] + v[2] v[3] v[5] v[6] v[7] + 
    v[3] v[4] v[5] v[6] v[7] - v[3] v[5] v[6]^2 v[7] + 
    v[3] v[6]^2 v[7]^2 + v[3] v[4] v[6] v[7] v[8] - 
    2 v[4] v[5] v[6] v[7] v[8] - v[3] v[6] v[7]^2 v[8] + 
    v[1] v[
      4] (v[2] v[5] (-2 v[6] + v[8]) + 
       v[8] (v[5] v[6] + v[7] (v[6] - v[8]) + v[4] (-v[5] + v[8]))) + 
    v[2]^2 v[5]^2 v[9] - v[2] v[4] v[5]^2 v[9] - 
    v[2] v[5]^2 v[6] v[9] + v[2] v[5] v[6] v[7] v[9] + 
    v[2] v[4] v[5] v[8] v[9] - 2 v[2] v[5] v[7] v[8] v[9] + 
    v[4] v[5] v[7] v[8] v[9] + v[5] v[6] v[7] v[8] v[9] - 
    v[6] v[7]^2 v[8] v[9] - v[4] v[7] v[8]^2 v[9] + 
    v[7]^2 v[8]^2 v[9])/(-O5[v[4], v[5], v[6], v[7], v[8], v[2]] O6[
      v[1], v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9]] - 
    2 v[2] v[3] v[4] v[5] v[6] + 2 v[2] v[4] v[5]^2 v[6] + 
    v[2] v[3] v[5] v[6] v[7] + v[3] v[4] v[5] v[6] v[7] - 
    v[3] v[5] v[6]^2 v[7] + v[3] v[6]^2 v[7]^2 + 
    v[3] v[4] v[6] v[7] v[8] - 2 v[4] v[5] v[6] v[7] v[8] - 
    v[3] v[6] v[7]^2 v[8] + 
    v[1] v[
      4] (v[2] v[5] (-2 v[6] + v[8]) + 
       v[8] (v[5] v[6] + v[7] (v[6] - v[8]) + v[4] (-v[5] + v[8]))) + 
    v[2]^2 v[5]^2 v[9] - v[2] v[4] v[5]^2 v[9] - 
    v[2] v[5]^2 v[6] v[9] + v[2] v[5] v[6] v[7] v[9] + 
    v[2] v[4] v[5] v[8] v[9] - 2 v[2] v[5] v[7] v[8] v[9] + 
    v[4] v[5] v[7] v[8] v[9] + v[5] v[6] v[7] v[8] v[9] - 
    v[6] v[7]^2 v[8] v[9] - v[4] v[7] v[8]^2 v[9] + 
    v[7]^2 v[8]^2 v[9]), (O5[v[5], v[6], v[1], v[8], v[9], v[3]] O6[
      v[1], v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9]] + 
    v[1]^2 v[4] v[
      8] (-v[6] + 
       v[
        8]) + (v[3] v[6] v[7] + (v[2] v[5] - v[7] v[8]) v[9]) (v[3] v[
         6] - v[8] v[9] + v[5] (-v[6] + v[9])) + 
    v[1] (v[3] v[
         6] (2 v[5] v[6] + v[4] (-2 v[5] + v[8]) + 
          v[7] (-v[6] + v[8])) + 
       v[2] v[5] (-2 v[3] v[6] + (v[6] + v[8]) v[9]) + 
       v[8] ((-2 v[5] v[6] + v[7] (v[6] - v[8])) v[9] + 
          v[4] (-v[8] v[9] + v[5] (v[6] + v[9])))))/(-O5[v[5], v[6], 
       v[1], v[8], v[9], v[3]] O6[v[1], v[2], v[3], v[4], v[5], v[6], 
      v[7], v[8], v[9]] + 
    v[1]^2 v[4] v[
      8] (-v[6] + 
       v[
        8]) + (v[3] v[6] v[7] + (v[2] v[5] - v[7] v[8]) v[9]) (v[3] v[
         6] - v[8] v[9] + v[5] (-v[6] + v[9])) + 
    v[1] (v[3] v[
         6] (2 v[5] v[6] + v[4] (-2 v[5] + v[8]) + 
          v[7] (-v[6] + v[8])) + 
       v[2] v[5] (-2 v[3] v[6] + (v[6] + v[8]) v[9]) + 
       v[8] ((-2 v[5] v[6] + v[7] (v[6] - v[8])) v[9] + 
          v[4] (-v[8] v[9] + v[5] (v[6] + v[9]))))), (O5[v[6], v[1], 
      v[2], v[9], v[7], v[4]] O6[v[1], v[2], v[3], v[4], v[5], v[6], 
      v[7], v[8], v[9]] + 
    v[1]^2 v[
      4] (v[2] (2 v[6] - v[8]) + (v[4] - v[6]) v[8]) + (v[6] v[
         7] + (v[2] - v[7]) v[9]) (v[3] v[6] v[
         7] + (v[2] v[5] - v[7] v[8]) v[9]) + 
    v[1] (-v[2]^2 v[5] v[9] + 
       v[7] (v[3] (v[4] - v[6]) v[6] + 
          v[8] (v[4] (v[6] - 2 v[9]) + v[6] v[9])) + 
       v[2] (v[3] v[
            6] (-2 v[4] + v[7]) + (v[5] v[6] + 
             v[7] (-2 v[6] + v[8])) v[9] + 
          v[4] (v[8] v[9] + v[5] (-2 v[6] + v[9])))))/(-O5[v[6], v[1],
        v[2], v[9], v[7], v[4]] O6[v[1], v[2], v[3], v[4], v[5], v[6],
       v[7], v[8], v[9]] + 
    v[1]^2 v[
      4] (v[2] (2 v[6] - v[8]) + (v[4] - v[6]) v[8]) + (v[6] v[
         7] + (v[2] - v[7]) v[9]) (v[3] v[6] v[
         7] + (v[2] v[5] - v[7] v[8]) v[9]) + 
    v[1] (-v[2]^2 v[5] v[9] + 
       v[7] (v[3] (v[4] - v[6]) v[6] + 
          v[8] (v[4] (v[6] - 2 v[9]) + v[6] v[9])) + 
       v[2] (v[3] v[
            6] (-2 v[4] + v[7]) + (v[5] v[6] + 
             v[7] (-2 v[6] + v[8])) v[9] + 
          v[4] (v[8] v[9] + v[5] (-2 v[6] + v[9]))))), -((O6[v[1], 
       v[2], v[3], v[4], v[5], v[6], v[7], v[8], v[9]] + 
      v[3] v[6] v[7] - v[1] v[4] v[8] - v[2] v[5] v[9] + 
      v[7] v[8] v[9])/(O6[v[1], v[2], v[3], v[4], v[5], v[6], v[7], 
       v[8], v[9]] - v[3] v[6] v[7] + v[1] v[4] v[8] + 
      v[2] v[5] v[9] - v[7] v[8] v[9])), (-O6[v[1], v[2], v[3], v[4], 
      v[5], v[6], v[7], v[8], v[9]] + v[3] v[6] v[7] - 
    v[1] v[4] v[8] + v[2] v[5] v[9] - 
    v[7] v[8] v[9])/(O6[v[1], v[2], v[3], v[4], v[5], v[6], v[7], 
     v[8], v[9]] + v[3] v[6] v[7] - v[1] v[4] v[8] + v[2] v[5] v[9] - 
    v[7] v[8] v[
      9]), -((O6[v[1], v[2], v[3], v[4], v[5], v[6], v[7], v[8], 
       v[9]] - v[3] v[6] v[7] - v[1] v[4] v[8] + v[2] v[5] v[9] + 
      v[7] v[8] v[9])/(O6[v[1], v[2], v[3], v[4], v[5], v[6], v[7], 
       v[8], v[9]] + v[3] v[6] v[7] + v[1] v[4] v[8] - 
      v[2] v[5] v[9] - v[7] v[8] v[9]))}


==> anc/HexagonSqrts.txt <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                                      *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"              *)                                          
(*  	by Johannes M. Henn, Antonela Matijašić and Julian Miczajka                        *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains substitution rules for the square roots that                        *)
(*  appear in the one-loop hexagon alphabet.                                               *)
(*                                                                                         *)
(*  Square roots correspond to the inverse leading singularities of                        *)
(*  three-masss triangles, one-mass pentagons and the hexagon. Square                      *)
(*  roots are denoted by:								   *)
(*									                   *)
(*	O3[mm1, mm2, mm3] := Sqrt[\Delta_3 (mm1, mm2, mm3)]				   *)
(*  O5[s12, s23, s34, s123, s234, mm5] := Sqrt [\Delta_5 (s12, s23, s34, s123, s234, mm5)] *)                                                      (*  O6[s12, s23, s34, s45, s1234, s2345, s123, s234, s345] := Sqrt[\Delta_6]               *)
(*											   *)
(*******************************************************************************************)

{O3[mm1_, mm2_, mm3_] :> 
  Sqrt[mm1^2 + mm2^2 + mm3^2 - 2*mm1*mm2 - 2*mm2*mm3 - 2*mm3*mm1], 
 O5[s12_, s23_, s34_, s123_, s234_, mm5_] :> 
  Sqrt[s23^2*(mm5 - s123 + s23 - s234)^2 + 
    (s12*(s23 - s234) - (s123 - s23)*(s23 - s234 + s34))^2 - 
    2*s23*(mm5 - s123 + s23 - s234)*(-((s123 - s23)*(s23 - s234 + s34)) + 
      s12*(s23 - s234 + 2*s34))], O6[s12_, s23_, s34_, s45_, 
   s1234_, s2345_, s123_, s234_, s345_] :> 
  Sqrt[-((-s1234^2)*s23^2*s345^2 - s123^2*(s2345*s34 - s234*s345)^2 + 
     2*s12*s1234*s23*(2*s2345*s34 - s234*s345)*s45 - s12^2*s234^2*s45^2 - 
     2*s123*(s2345*s34 - s234*s345)*(s1234*s23*s345 + s12*s234*s45))]}


==> anc/NumericalEvaluation.wl <==
(* ::Package:: *)

(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                                      *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"              *)                                          
(*  	by Johannes M. Henn, Antonela Matija\[SHacek]i\[CAcute] and Julian Miczajka                        *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains a proof of concept implementation of the one-fold integral          *)
(*  representation for numerical evaluation of the hexagon Feynman integral.               *)
(*                                                                                         *)
(*  First we load accompanying ancillary files "PDEMatrix.txt" containing the PDE matrix   *)
(*  given in terms of the alphabet letters contained in a file "HexagonAlphabet.txt".      *)
(*  Alphabet letters are written in terms of the square roots defined in the file          *)
(*  "HexagonSqrts.txt". Then we load "W2Functions.m" which contains function basis         *)
(*  of weight-one and weight-two functions and separate weight-zero, weigh-one and         *)
(*  weight-two parts of the expressions. We set up the initial point and load              *)
(*  the boundary values "BoundaryValues.txt".                                              *)
(*                                                                                         *)
(*  Next, we set up the point x1 we are interested in and a straight line path connecting  *)
(*  the innitial point with the point x1. Then we perform the numerical integrations order *)
(*  by order in \[Epsilon] which we denote by eps. We colect the full numerical value in Result and *)
(*  in the end compare the weight-one and weight-two parts of numerical evaluations with   *)
(*  the values of the expression in terms of the function basis evaluated at the point x1. *)
(*                                                                                         *)
(*******************************************************************************************)


(* ::Subsubsection:: *)
(*Loading PDE matrix, alphabet and square roots*)


SetDirectory[NotebookDirectory[]];
ATildeAbstract=Import["PDEMatrix.txt"]//ToExpression;
alpha=Import["HexagonAlphabet.txt"]//ToExpression;
HexSqrts=Import["HexagonSqrts.txt"]//ToExpression;
ATilde[v1_,v2_,v3_,v4_,v5_,v6_,v7_,v8_,v9_]=ATildeAbstract/.W[j_]:>alpha[[j]]/.O6[smth__]->O6[smth]/.HexSqrts/.{v[1]->v1,v[2]->v2,v[3]->v3,v[4]->v4,v[5]->v5,v[6]->v6,v[7]->v7,v[8]->v8,v[9]->v9};


(* ::Subsubsection:: *)
(*Loading the function basis *)


Import["W2Functions.m"];
functions2=w2solution/.FunctionBasis;
W2Exp[v1_,v2_,v3_,v4_,v5_,v6_,v7_,v8_,v9_]=functions2/.{v[1]->v1,v[2]->v2,v[3]->v3,v[4]->v4,v[5]->v5,v[6]->v6,v[7]->v7,v[8]->v8,v[9]->v9};
W2[v1_,v2_,v3_,v4_,v5_,v6_,v7_,v8_,v9_]=Coefficient[W2Exp[v1,v2,v3,v4,v5,v6,v7,v8,v9], eps^2];
W1[v1_,v2_,v3_,v4_,v5_,v6_,v7_,v8_,v9_]=Coefficient[W2Exp[v1,v2,v3,v4,v5,v6,v7,v8,v9], eps];
W0[v1_,v2_,v3_,v4_,v5_,v6_,v7_,v8_,v9_]=W2Exp[v1,v2,v3,v4,v5,v6,v7,v8,v9]/.eps->0;


(* ::Subsubsection:: *)
(*Setting up the initial point and loading the boundary values*)


x0={-1,-1,-1,-1,-1,-1,-1,-1,-1};
f0=Import["BoundaryValue.txt"]//ToExpression;


(* ::Section:: *)
(*Numerical evaluation*)


(* ::Subsection:: *)
(*Point v^(1)*)


(* ::Subsubsection:: *)
(*Setting up the path and parametrization*)


(* This point satisfies the Gram determinant constraint. Therefore, we have to regulate *)
(* it by introducing a small displacement in order to avoid the divrgences in the       *)
(* alphabet letters.                                                                     *)


x1={-1,-1,-1,-1,-1,-1,-1/2,-5/8,-17/14-10^(-30)};
vv[t_]=(1-t)x0+t x1;
tmax=1;
ATildet[t_]=Simplify[ATilde[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
DATildet[t_]=Simplify[D[ATildet[t],t]];
W2t[t_]=Simplify[W2[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
W1t[t_]=Simplify[W1[Sequence@@Table[vv[t][[j]],{j,1,9}]]];


(* ::Subsubsection:: *)
(*Numerical integration*)


WW0=f0/.eps->0;
WW1 = Quiet@(Coefficient[f0, eps]+(NIntegrate[#, {t,0,tmax}, PrecisionGoal->40, WorkingPrecision->40]&/@(Together[DATildet[t] . WW0])));
w2Integrand[t_]=DATildet[t] . Coefficient[f0,eps^1]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . (SeriesCoefficient[f0,{eps,0,0}])//N[#,100]&;
WW2 =Quiet@( Coefficient[f0,eps^2]+NIntegrate[w2Integrand[t],{t, 0, tmax}, PrecisionGoal->60, WorkingPrecision->100]);
w3Integrand[t_]=DATildet[t] . W2t[t];
WW3 = Quiet@(Coefficient[f0,eps^3]+NIntegrate[w3Integrand[t],{t, 0, tmax}, PrecisionGoal->40, WorkingPrecision->80]);
w4Integrand[t_]=DATildet[t] . Coefficient[f0,eps^3]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . W2t[t]//N[#,60]&;
WW4UpToBoxes= Quiet@(Coefficient[f0[[1;;26]],eps^4]+NIntegrate[w4Integrand[t][[1;;26]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60]);
WW4Pentagons= Quiet@(Coefficient[f0[[27;;32]],eps^4]+NIntegrate[w4Integrand[t][[27;;32]],{t, 0,tmax}, PrecisionGoal->40, WorkingPrecision->60]);
WW4Hexagon= Quiet@(Coefficient[f0[[33]],eps^4]+NIntegrate[w4Integrand[t][[33]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60]);
WW4=Join[WW4UpToBoxes,WW4Pentagons,{WW4Hexagon}];
LineIntegralResults=WW0+eps WW1+eps^2 WW2 + eps^3 WW3 + eps^4 WW4//N[#,40]&;
Result=DiagonalMatrix[Join[Table[-1,{j,1,9}],Join[Table[1,{j,10,26}],Table[-1,{j,27,32}],{1}]]] . LineIntegralResults


(* ::Subsubsection:: *)
(*Comparison with function bases*)


WW1-W1t[tmax]
WW2-W2t[tmax]//N[#,40]&


(* ::Subsection:: *)
(*Point v^(2)*)


(* ::Subsubsection:: *)
(*Setting up the path and parametrization*)


x1={-(2/3),-(7/10),-(9/11),-(15/17),-(24/29),-(30/37),-(37/43),-(47/53),-(53/59)};
vv[t_]=(1-t)x0+t x1;
tmax=1;
ATildet[t_]=Simplify[ATilde[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
DATildet[t_]=Simplify[D[ATildet[t],t]];
W2t[t_]=Simplify[W2[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
W1t[t_]=Simplify[W1[Sequence@@Table[vv[t][[j]],{j,1,9}]]];


(* ::Subsubsection:: *)
(*Numerical integration*)


WW0=f0/.eps->0;
WW1 = Quiet@(Coefficient[f0, eps]+(NIntegrate[#, {t,0,tmax}, PrecisionGoal->40, WorkingPrecision->40]&/@(Together[DATildet[t] . WW0])));
w2Integrand[t_]=DATildet[t] . Coefficient[f0,eps^1]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . (SeriesCoefficient[f0,{eps,0,0}])//N[#,100]&;
WW2 =Quiet@( Coefficient[f0,eps^2]+NIntegrate[w2Integrand[t],{t, 0, tmax}, PrecisionGoal->60, WorkingPrecision->100]);
w3Integrand[t_]=DATildet[t] . W2t[t];
WW3 = Coefficient[f0,eps^3]+NIntegrate[w3Integrand[t],{t, 0, tmax}, PrecisionGoal->40, WorkingPrecision->80];
w4Integrand[t_]=DATildet[t] . Coefficient[f0,eps^3]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . W2t[t]//N[#,60]&;
WW4UpToBoxes= Coefficient[f0[[1;;26]],eps^4]+NIntegrate[w4Integrand[t][[1;;26]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60];
WW4Pentagons= Coefficient[f0[[27;;32]],eps^4]+NIntegrate[w4Integrand[t][[27;;32]],{t, 0,tmax}, PrecisionGoal->40, WorkingPrecision->60];
WW4Hexagon= Coefficient[f0[[33]],eps^4]+NIntegrate[w4Integrand[t][[33]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60];
WW4=Join[WW4UpToBoxes,WW4Pentagons,{WW4Hexagon}];
LineIntegralResults=WW0+eps WW1+eps^2 WW2 + eps^3 WW3 + eps^4 WW4;
Result=DiagonalMatrix[Join[Table[-1,{j,1,9}],Join[Table[1,{j,10,26}],Table[-1,{j,27,32}],{1}]]] . LineIntegralResults


(* ::Subsubsection:: *)
(*Comparison with function bases*)


WW1-W1t[tmax]
WW2-W2t[tmax]


(* ::Subsection:: *)
(*Point v^(3)*)


(* ::Subsubsection:: *)
(*Setting up the path and parametrization*)


x1={-(7/9),-(4/5),-(29/33),-(47/51),-(77/87),-(97/111),-(39/43),-(49/53),-(55/59)};
vv[t_]=(1-t)x0+t x1;
tmax=1;
ATildet[t_]=Simplify[ATilde[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
DATildet[t_]=Simplify[D[ATildet[t],t]];
W2t[t_]=Simplify[W2[Sequence@@Table[vv[t][[j]],{j,1,9}]]];
W1t[t_]=Simplify[W1[Sequence@@Table[vv[t][[j]],{j,1,9}]]];


(* ::Subsubsection:: *)
(*Numerical integration*)


WW0=f0/.eps->0;
WW1 = Quiet@(Coefficient[f0, eps]+(NIntegrate[#, {t,0,tmax}, PrecisionGoal->40, WorkingPrecision->40]&/@(Together[DATildet[t] . WW0])));
w2Integrand[t_]=DATildet[t] . Coefficient[f0,eps^1]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . (SeriesCoefficient[f0,{eps,0,0}])//N[#,100]&;
WW2 =Quiet@( Coefficient[f0,eps^2]+NIntegrate[w2Integrand[t],{t, 0, tmax}, PrecisionGoal->60, WorkingPrecision->100]);
w3Integrand[t_]=DATildet[t] . W2t[t];
WW3 = Coefficient[f0,eps^3]+NIntegrate[w3Integrand[t],{t, 0, tmax}, PrecisionGoal->40, WorkingPrecision->80];
w4Integrand[t_]=DATildet[t] . Coefficient[f0,eps^3]+(ATildet[tmax]-ATildet[t]) . DATildet[t] . W2t[t]//N[#,60]&;
WW4UpToBoxes= Coefficient[f0[[1;;26]],eps^4]+NIntegrate[w4Integrand[t][[1;;26]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60];
WW4Pentagons= Coefficient[f0[[27;;32]],eps^4]+NIntegrate[w4Integrand[t][[27;;32]],{t, 0,tmax}, PrecisionGoal->40, WorkingPrecision->60];
WW4Hexagon= Coefficient[f0[[33]],eps^4]+NIntegrate[w4Integrand[t][[33]],{t, 0,tmax},PrecisionGoal->40, WorkingPrecision->60];
WW4=Join[WW4UpToBoxes,WW4Pentagons,{WW4Hexagon}];
LineIntegralResults=WW0+eps WW1+eps^2 WW2 + eps^3 WW3 + eps^4 WW4;
Result=DiagonalMatrix[Join[Table[-1,{j,1,9}],Join[Table[1,{j,10,26}],Table[-1,{j,27,32}],{1}]]] . LineIntegralResults


(* ::Subsubsection:: *)
(*Comparison with function bases*)


WW1-W1t[tmax]
WW2-W2t[tmax]


==> anc/PDEMatrix.txt <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"		   *)                                      
(*  	by Johannes M. Henn, Antonela Matijašić and Julian Miczajka                        *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains 33x33 PDE matrix for the one-loop hexagon integral written in 	   *)
(*  terms of alphabet letters Log[W[i]] given in the file "HexagonAlphabet.txt".           *)
(*                  									   *)
(*******************************************************************************************)

{{-Log[W[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Log[W[2]], 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, -Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 
  0, -Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -Log[W[5]], 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, -Log[W[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  0, -Log[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -Log[W[8]], 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, -Log[W[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(1/2) Log[W[51]], 
  0, -(1/2) Log[W[49]], 0, 1/2 Log[W[49]] + 1/2 Log[W[51]], 0, 0, 0, 
  0, -Log[W[1]] - Log[W[3]] - Log[W[5]] + 2 Log[W[41]], 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -(1/2) Log[W[52]], 0, -(1/2) Log[W[50]], 0, 
  1/2 Log[W[50]] + 1/2 Log[W[52]], 0, 0, 0, 
  0, -Log[W[2]] - Log[W[4]] - Log[W[6]] + 2 Log[W[42]], 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 
  0, -Log[W[12]] + Log[W[24]], -Log[W[19]] + Log[W[24]], 0, 0, 0, 
  0, -Log[W[9]] + Log[W[12]] + Log[W[19]] - Log[W[24]], 0, 
  0, -Log[W[3]] - Log[W[4]] + Log[W[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 
  0, -Log[W[13]] + Log[W[25]], -Log[W[20]] + Log[W[25]], 
  0, -Log[W[7]] + Log[W[13]] + Log[W[20]] - Log[W[25]], 0, 0, 0, 0, 
  0, -Log[W[4]] - Log[W[5]] + Log[W[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 
  0, -Log[W[14]] + Log[W[26]], -Log[W[21]] + Log[W[26]], 
  0, -Log[W[8]] + Log[W[14]] + Log[W[21]] - Log[W[26]], 0, 0, 0, 0, 
  0, -Log[W[5]] - Log[W[6]] + Log[W[26]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[W[16]] + Log[W[27]], 0, 0, 0, 
  0, -Log[W[15]] + Log[W[27]], 0, 
  0, -Log[W[9]] + Log[W[15]] + Log[W[16]] - Log[W[27]], 0, 0, 0, 0, 
  0, -Log[W[1]] - Log[W[6]] + Log[W[27]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-Log[W[10]] + Log[W[22]], -Log[W[17]] + Log[W[22]], 0, 0, 0, 
  0, -Log[W[7]] + Log[W[10]] + Log[W[17]] - Log[W[22]], 0, 0, 0, 0, 0,
   0, 0, 0, -Log[W[1]] - Log[W[2]] + Log[W[22]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -Log[W[11]] + Log[W[23]], -Log[W[18]] + Log[W[23]], 0, 0, 0,
   0, -Log[W[8]] + Log[W[11]] + Log[W[18]] - Log[W[23]], 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[W[2]] - Log[W[3]] + Log[W[23]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -(1/2) Log[W[2]] + 1/2 Log[W[6]] + Log[W[11]] - 
   1/2 Log[W[39]], 
  0, -(1/2) Log[W[2]] - 1/2 Log[W[6]] + 1/2 Log[W[39]], 0, 
  1/2 Log[W[2]] - 1/2 Log[W[6]] + Log[W[21]] - 1/2 Log[W[39]], 
  0, -Log[W[11]] - Log[W[21]] + Log[W[39]], 0, 
  0, -Log[W[50]] - Log[W[54]], 0, 0, 0, 0, 0, 
  0, -Log[W[4]] - 2 Log[W[8]] + Log[W[39]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 
  0}, {-(1/2) Log[W[1]] + 1/2 Log[W[3]] + Log[W[16]] - 1/2 Log[W[34]],
   0, 1/2 Log[W[1]] - 1/2 Log[W[3]] + Log[W[12]] - 1/2 Log[W[34]], 
  0, -(1/2) Log[W[1]] - 1/2 Log[W[3]] + 1/2 Log[W[34]], 0, 0, 
  0, -Log[W[12]] - Log[W[16]] + Log[W[34]], 
  Log[W[49]] + Log[W[51]] - Log[W[57]], 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[W[5]] - 2 Log[W[9]] + Log[W[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 
  0}, {0, -(1/2) Log[W[2]] + 1/2 Log[W[4]] + Log[W[17]] - 
   1/2 Log[W[35]], 0, 
  1/2 Log[W[2]] - 1/2 Log[W[4]] + Log[W[13]] - 1/2 Log[W[35]], 
  0, -(1/2) Log[W[2]] - 1/2 Log[W[4]] + 1/2 Log[W[35]], -Log[W[13]] - 
   Log[W[17]] + Log[W[35]], 0, 0, 0, 
  Log[W[50]] + Log[W[52]] - Log[W[58]], 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[W[6]] - 2 Log[W[7]] + Log[W[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0}, {-(1/2) Log[W[3]] - 1/2 Log[W[5]] + 1/2 Log[W[36]], 
  0, -(1/2) Log[W[3]] + 1/2 Log[W[5]] + Log[W[18]] - 1/2 Log[W[36]], 
  0, 1/2 Log[W[3]] - 1/2 Log[W[5]] + Log[W[14]] - 1/2 Log[W[36]], 0, 
  0, -Log[W[14]] - Log[W[18]] + Log[W[36]], 
  0, -Log[W[51]] - Log[W[55]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[W[1]] - 2 Log[W[8]] + Log[W[36]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0}, {0, -(1/2) Log[W[4]] - 1/2 Log[W[6]] + 1/2 Log[W[37]], 
  0, -(1/2) Log[W[4]] + 1/2 Log[W[6]] + Log[W[19]] - 1/2 Log[W[37]], 
  0, 1/2 Log[W[4]] - 1/2 Log[W[6]] + Log[W[15]] - 1/2 Log[W[37]], 0, 
  0, -Log[W[15]] - Log[W[19]] + Log[W[37]], 
  0, -Log[W[52]] - Log[W[56]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[W[2]] - 2 Log[W[9]] + Log[W[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0}, {-(1/2) Log[W[1]] + 1/2 Log[W[5]] + Log[W[10]] - 
   1/2 Log[W[38]], 
  0, -(1/2) Log[W[1]] - 1/2 Log[W[5]] + 1/2 Log[W[38]], 0, 
  1/2 Log[W[1]] - 1/2 Log[W[5]] + Log[W[20]] - 1/2 Log[W[38]], 
  0, -Log[W[10]] - Log[W[20]] + Log[W[38]], 0, 
  0, -Log[W[49]] - Log[W[53]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[W[3]] - 2 Log[W[7]] + Log[W[38]], 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0}, {0, 0, -Log[W[3]] + Log[W[12]] + Log[W[18]] - Log[W[30]], 0, 
  0, -Log[W[6]] + Log[W[15]] + Log[W[21]] - Log[W[30]], 0, 
  Log[W[8]] - Log[W[18]] - Log[W[21]] + Log[W[30]], 
  Log[W[9]] - Log[W[12]] - Log[W[15]] + Log[W[30]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[W[30]] - Log[W[33]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-Log[W[1]] + Log[W[10]] + Log[W[16]] - Log[W[28]], 0, 
  0, -Log[W[4]] + Log[W[13]] + Log[W[19]] - Log[W[28]], 0, 0, 
  Log[W[7]] - Log[W[10]] - Log[W[13]] + Log[W[28]], 0, 
  Log[W[9]] - Log[W[16]] - Log[W[19]] + Log[W[28]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[28]] - Log[W[31]], 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -Log[W[2]] + Log[W[11]] + Log[W[17]] - Log[W[29]], 0, 
  0, -Log[W[5]] + Log[W[14]] + Log[W[20]] - Log[W[29]], 0, 
  Log[W[7]] - Log[W[17]] - Log[W[20]] + Log[W[29]], 
  Log[W[8]] - Log[W[11]] - Log[W[14]] + Log[W[29]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[29]] - Log[W[32]], 0, 0, 0, 
  0, 0, 0, 
  0}, {0, -(1/4) Log[W[60]] - 1/4 Log[W[66]] + 1/4 Log[W[78]] - 
   1/4 Log[W[84]], 
  1/2 Log[W[72]] + 1/2 Log[W[84]], -(1/4) Log[W[60]] - 
   1/4 Log[W[66]] - 1/4 Log[W[78]] + 1/4 Log[W[84]], 0, 
  1/4 Log[W[60]] + 1/4 Log[W[66]] + 1/4 Log[W[78]] + 1/4 Log[W[84]], 
  0, -(1/2) Log[W[78]], -(1/2) Log[W[84]], 0, 
  1/2 Log[W[90]], -(1/2) Log[W[60]], 0, 0, 0, 0, -(1/2) Log[W[66]], 
  1/2 Log[W[60]] + 1/2 Log[W[72]] - 1/2 Log[W[78]] + 1/2 Log[W[84]], 
  0, 0, 0, 1/2 Log[W[66]] + 1/2 Log[W[72]], 
  0, -(1/2) Log[W[60]] - 1/2 Log[W[66]] - 1/2 Log[W[72]] - 
   1/2 Log[W[84]], 0, 
  0, -Log[W[2]] - Log[W[3]] - Log[W[4]] - Log[W[33]] + 2 Log[W[46]], 
  0, 0, 0, 0, 0, 
  0}, {1/4 Log[W[61]] + 1/4 Log[W[67]] + 1/4 Log[W[79]] + 
   1/4 Log[W[85]], 
  0, -(1/4) Log[W[61]] - 1/4 Log[W[67]] + 1/4 Log[W[79]] - 
   1/4 Log[W[85]], 
  1/2 Log[W[73]] + 1/2 Log[W[85]], -(1/4) Log[W[61]] - 
   1/4 Log[W[67]] - 1/4 Log[W[79]] + 1/4 Log[W[85]], 
  0, -(1/2) Log[W[85]], 0, -(1/2) Log[W[79]], 1/2 Log[W[91]], 
  0, -(1/2) Log[W[67]], -(1/2) Log[W[61]], 0, 0, 0, 0, 0, 
  1/2 Log[W[61]] + 1/2 Log[W[73]] - 1/2 Log[W[79]] + 1/2 Log[W[85]], 
  0, 0, 0, 1/2 Log[W[67]] + 1/2 Log[W[73]], 
  0, -(1/2) Log[W[61]] - 1/2 Log[W[67]] - 1/2 Log[W[73]] - 
   1/2 Log[W[85]], 0, 
  0, -Log[W[3]] - Log[W[4]] - Log[W[5]] - Log[W[31]] + 2 Log[W[47]], 
  0, 0, 0, 0, 0}, {0, 
  1/4 Log[W[62]] + 1/4 Log[W[68]] + 1/4 Log[W[80]] + 1/4 Log[W[86]], 
  0, -(1/4) Log[W[62]] - 1/4 Log[W[68]] + 1/4 Log[W[80]] - 
   1/4 Log[W[86]], 
  1/2 Log[W[74]] + 1/2 Log[W[86]], -(1/4) Log[W[62]] - 
   1/4 Log[W[68]] - 1/4 Log[W[80]] + 
   1/4 Log[W[86]], -(1/2) Log[W[80]], -(1/2) Log[W[86]], 0, 0, 
  1/2 Log[W[92]], 0, -(1/2) Log[W[68]], -(1/2) Log[W[62]], 0, 0, 0, 
  1/2 Log[W[68]] + 1/2 Log[W[74]], 0, 
  1/2 Log[W[62]] + 1/2 Log[W[74]] - 1/2 Log[W[80]] + 1/2 Log[W[86]], 
  0, 0, 0, 0, 
  0, -(1/2) Log[W[62]] - 1/2 Log[W[68]] - 1/2 Log[W[74]] - 
   1/2 Log[W[86]], 0, 
  0, -Log[W[4]] - Log[W[5]] - Log[W[6]] - Log[W[32]] + 2 Log[W[48]], 
  0, 0, 0, 
  0}, {-(1/4) Log[W[63]] - 1/4 Log[W[69]] - 1/4 Log[W[81]] + 
   1/4 Log[W[87]], 0, 
  1/4 Log[W[63]] + 1/4 Log[W[69]] + 1/4 Log[W[81]] + 1/4 Log[W[87]], 
  0, -(1/4) Log[W[63]] - 1/4 Log[W[69]] + 1/4 Log[W[81]] - 
   1/4 Log[W[87]], 1/2 Log[W[75]] + 1/2 Log[W[87]], 
  0, -(1/2) Log[W[81]], -(1/2) Log[W[87]], 1/2 Log[W[93]], 0, 0, 
  0, -(1/2) Log[W[69]], -(1/2) Log[W[63]], 0, 0, 0, 
  1/2 Log[W[69]] + 1/2 Log[W[75]], 0, 
  1/2 Log[W[63]] + 1/2 Log[W[75]] - 1/2 Log[W[81]] + 1/2 Log[W[87]], 
  0, 0, -(1/2) Log[W[63]] - 1/2 Log[W[69]] - 1/2 Log[W[75]] - 
   1/2 Log[W[87]], 0, 0, 0, 0, 
  0, -Log[W[1]] - Log[W[5]] - Log[W[6]] - Log[W[33]] + 2 Log[W[43]], 
  0, 0, 0}, {1/2 Log[W[76]] + 1/2 Log[W[88]], -(1/4) Log[W[64]] - 
   1/4 Log[W[70]] - 1/4 Log[W[82]] + 1/4 Log[W[88]], 0, 
  1/4 Log[W[64]] + 1/4 Log[W[70]] + 1/4 Log[W[82]] + 1/4 Log[W[88]], 
  0, -(1/4) Log[W[64]] - 1/4 Log[W[70]] + 1/4 Log[W[82]] - 
   1/4 Log[W[88]], -(1/2) Log[W[88]], 0, -(1/2) Log[W[82]], 0, 
  1/2 Log[W[94]], 0, 0, 0, -(1/2) Log[W[70]], -(1/2) Log[W[64]], 0, 0,
   0, 1/2 Log[W[70]] + 1/2 Log[W[76]], 0, 
  1/2 Log[W[64]] + 1/2 Log[W[76]] - 1/2 Log[W[82]] + 1/2 Log[W[88]], 
  0, 0, -(1/2) Log[W[64]] - 1/2 Log[W[70]] - 1/2 Log[W[76]] - 
   1/2 Log[W[88]], 0, 0, 0, 0, 
  0, -Log[W[1]] - Log[W[2]] - Log[W[6]] - Log[W[31]] + 2 Log[W[44]], 
  0, 0}, {-(1/4) Log[W[59]] - 1/4 Log[W[65]] + 1/4 Log[W[77]] - 
   1/4 Log[W[83]], 
  1/2 Log[W[71]] + 1/2 Log[W[83]], -(1/4) Log[W[59]] - 
   1/4 Log[W[65]] - 1/4 Log[W[77]] + 1/4 Log[W[83]], 0, 
  1/4 Log[W[59]] + 1/4 Log[W[65]] + 1/4 Log[W[77]] + 1/4 Log[W[83]], 
  0, -(1/2) Log[W[77]], -(1/2) Log[W[83]], 0, 1/2 Log[W[89]], 0, 0, 0,
   0, 0, -(1/2) Log[W[65]], -(1/2) Log[W[59]], 0, 0, 0, 
  1/2 Log[W[65]] + 1/2 Log[W[71]], 0, 
  1/2 Log[W[59]] + 1/2 Log[W[71]] - 1/2 Log[W[77]] + 1/2 Log[W[83]], 
  0, 0, -(1/2) Log[W[59]] - 1/2 Log[W[65]] - 1/2 Log[W[71]] - 
   1/2 Log[W[83]], 0, 0, 0, 0, 
  0, -Log[W[1]] - Log[W[2]] - Log[W[3]] - Log[W[32]] + 2 Log[W[45]], 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(1/2) Log[W[103]], -(1/2) Log[W[101]], -(1/2) Log[W[102]], -(1/
    2) Log[W[103]], -(1/2) Log[W[101]], -(1/2) Log[W[102]], 
  1/2 Log[W[101]] + 1/2 Log[W[103]], 
  1/2 Log[W[101]] + 1/2 Log[W[102]], 
  1/2 Log[W[102]] + 1/2 Log[W[103]], 
  1/2 Log[W[101]] + 1/2 Log[W[103]], 
  1/2 Log[W[101]] + 1/2 Log[W[102]], 
  1/2 Log[W[102]] + 1/2 Log[W[103]], -(1/2) Log[W[101]] - 
   1/2 Log[W[102]] - 1/2 Log[W[103]], -(1/2) Log[W[101]] - 
   1/2 Log[W[102]] - 1/2 Log[W[103]], -(1/2) Log[W[101]] - 
   1/2 Log[W[102]] - 
   1/2 Log[W[103]], -Log[W[96]], -Log[W[97]], -Log[W[98]], -Log[
    W[99]], -Log[W[100]], -Log[W[95]], -Log[W[40]]}}


==> anc/W2Functions.m <==
(* ::Package:: *)

(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                                      *)
(*  "One-loop hexagon integral to higher orders in the dimensional regulator"              *)                                          
(*  	by Johannes M. Henn, Antonela Matija\[SHacek]i\[CAcute] and Julian Miczajka                        *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains function basis of weight-one and weight-two functions and           *)
(*  expressions for master integrals in terms of the function basis.                       *)                      
(*                                                                                         *)
(*  The first list, FunctionBasis contains substitution rules for weight-one and           *)
(*  weight-two functions correspnding to the functions introduced in the section 3.3.      *)
(*  Here f[i,j] represents function f_j^(i), where i denotes the transcedental weight      *)
(*  and j denotes the label.                                                               *)
(*                                                                                         *) 
(*  The second list, w2solution ontains expressions for master integrals in terms          *)
(*  of the function basis up to weight two.                                                *)
(*******************************************************************************************)


FunctionBasis={f[1, 1] -> Log[-v[1]], f[1, 2] -> Log[-v[2]], f[1, 3] -> Log[-v[3]], 
  f[1, 4] -> Log[-v[4]], f[1, 5] -> Log[-v[5]], f[1, 6] -> Log[-v[6]], 
  f[1, 7] -> Log[-v[7]], f[1, 8] -> Log[-v[8]], f[1, 9] -> Log[-v[9]], 
  f[2, 3] -> PolyLog[2, 1 - v[3]/v[9]], f[2, 9] -> PolyLog[2, 1 - v[4]/v[9]], 
  f[2, 4] -> PolyLog[2, 1 - v[4]/v[7]], 
  f[2, 10] -> PolyLog[2, 1 - v[5]/v[7]], 
  f[2, 5] -> PolyLog[2, 1 - v[5]/v[8]], 
  f[2, 11] -> PolyLog[2, 1 - v[6]/v[8]], 
  f[2, 12] -> PolyLog[2, 1 - v[1]/v[9]], 
  f[2, 6] -> PolyLog[2, 1 - v[6]/v[9]], f[2, 1] -> PolyLog[2, 1 - v[1]/v[7]], 
  f[2, 7] -> PolyLog[2, 1 - v[2]/v[7]], f[2, 2] -> PolyLog[2, 1 - v[2]/v[8]], 
  f[2, 8] -> PolyLog[2, 1 - v[3]/v[8]], 
  f[2, 15] -> PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])], 
  f[2, 13] -> PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])], 
  f[2, 14] -> PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])], 
  f[2, 16] -> -1/6*Pi^2 - 
    (Log[(2*v[3])/(v[1] - v[3] - v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
           2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])]*
      Log[(2*v[5])/(v[1] - v[3] - v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
           2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])])/2 - 
    (Log[v[5]/v[3]]*Log[(1 + (2*v[5])/(v[1] - v[3] - v[5] - 
           Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
             v[5]^2]))/(1 + (2*v[3])/(v[1] - v[3] - v[5] - 
           Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
             v[5]^2]))])/2 - PolyLog[2, (-2*v[3])/(v[1] - v[3] - v[5] - 
       Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
         v[5]^2])] - PolyLog[2, (-2*v[5])/(v[1] - v[3] - v[5] - 
       Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
         v[5]^2])], f[2, 17] -> -1/6*Pi^2 - 
    (Log[(2*v[4])/(v[2] - v[4] - v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
           2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])]*
      Log[(2*v[6])/(v[2] - v[4] - v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
           2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])])/2 - 
    (Log[v[6]/v[4]]*Log[(1 + (2*v[6])/(v[2] - v[4] - v[6] - 
           Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
             v[6]^2]))/(1 + (2*v[4])/(v[2] - v[4] - v[6] - 
           Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
             v[6]^2]))])/2 - PolyLog[2, (-2*v[4])/(v[2] - v[4] - v[6] - 
       Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
         v[6]^2])] - PolyLog[2, (-2*v[6])/(v[2] - v[4] - v[6] - 
       Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
         v[6]^2])]}
         
 w2solution={(eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 1] - (eps^2*f[1, 1]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 2] - (eps^2*f[1, 2]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 3] - (eps^2*f[1, 3]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 4] - (eps^2*f[1, 4]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 5] - (eps^2*f[1, 5]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 6] - (eps^2*f[1, 6]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 7] - (eps^2*f[1, 7]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 8] - (eps^2*f[1, 8]^2)/2), 
  (eps^2*Pi^2)/6 + 2*(-1 + eps*f[1, 9] - (eps^2*f[1, 9]^2)/2), 
  2*eps^2*f[2, 16], 2*eps^2*f[2, 17], -1/2*(eps^2*Pi^2) + 
   2*(1 + eps*(-f[1, 3] - f[1, 4] + f[1, 9]) + 
     eps^2*(f[1, 3]^2/2 + f[1, 3]*f[1, 4] + f[1, 4]^2/2 - f[1, 3]*f[1, 9] - 
       f[1, 4]*f[1, 9] + f[1, 9]^2/2 + f[2, 3] + f[2, 9])), 
  -1/2*(eps^2*Pi^2) + 2*(1 + eps*(-f[1, 4] - f[1, 5] + f[1, 7]) + 
     eps^2*(f[1, 4]^2/2 + f[1, 4]*f[1, 5] + f[1, 5]^2/2 - f[1, 4]*f[1, 7] - 
       f[1, 5]*f[1, 7] + f[1, 7]^2/2 + f[2, 4] + f[2, 10])), 
  -1/2*(eps^2*Pi^2) + 2*(1 + eps*(-f[1, 5] - f[1, 6] + f[1, 8]) + 
     eps^2*(f[1, 5]^2/2 + f[1, 5]*f[1, 6] + f[1, 6]^2/2 - f[1, 5]*f[1, 8] - 
       f[1, 6]*f[1, 8] + f[1, 8]^2/2 + f[2, 5] + f[2, 11])), 
  -1/2*(eps^2*Pi^2) + 2*(1 + eps*(-f[1, 1] - f[1, 6] + f[1, 9]) + 
     eps^2*(f[1, 1]^2/2 + f[1, 1]*f[1, 6] + f[1, 6]^2/2 - f[1, 1]*f[1, 9] - 
       f[1, 6]*f[1, 9] + f[1, 9]^2/2 + f[2, 6] + f[2, 12])), 
  -1/2*(eps^2*Pi^2) + 2*(1 + eps*(-f[1, 1] - f[1, 2] + f[1, 7]) + 
     eps^2*(f[1, 1]^2/2 + f[1, 1]*f[1, 2] + f[1, 2]^2/2 - f[1, 1]*f[1, 7] - 
       f[1, 2]*f[1, 7] + f[1, 7]^2/2 + f[2, 1] + f[2, 7])), 
  -1/2*(eps^2*Pi^2) + 2*(1 + eps*(-f[1, 2] - f[1, 3] + f[1, 8]) + 
     eps^2*(f[1, 2]^2/2 + f[1, 2]*f[1, 3] + f[1, 3]^2/2 - f[1, 2]*f[1, 8] - 
       f[1, 3]*f[1, 8] + f[1, 8]^2/2 + f[2, 2] + f[2, 8])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(f[1, 2]/2 - f[1, 4]/2 + f[1, 6]/2 - 
       f[1, 8]) + eps^2*(-1/4*f[1, 2]^2 - (f[1, 2]*f[1, 4])/2 + f[1, 4]^2/4 + 
       (f[1, 2]*f[1, 6])/2 - (f[1, 4]*f[1, 6])/2 - f[1, 6]^2/4 + 
       f[1, 4]*f[1, 8] - f[2, 2] - f[2, 11])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(f[1, 1]/2 + f[1, 3]/2 - f[1, 5]/2 - 
       f[1, 9]) + eps^2*(-1/4*f[1, 1]^2 + (f[1, 1]*f[1, 3])/2 - f[1, 3]^2/4 - 
       (f[1, 1]*f[1, 5])/2 - (f[1, 3]*f[1, 5])/2 + f[1, 5]^2/4 + 
       f[1, 5]*f[1, 9] - f[2, 3] - f[2, 12])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(f[1, 2]/2 + f[1, 4]/2 - f[1, 6]/2 - 
       f[1, 7]) + eps^2*(-1/4*f[1, 2]^2 + (f[1, 2]*f[1, 4])/2 - f[1, 4]^2/4 - 
       (f[1, 2]*f[1, 6])/2 - (f[1, 4]*f[1, 6])/2 + f[1, 6]^2/4 + 
       f[1, 6]*f[1, 7] - f[2, 4] - f[2, 7])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(-1/2*f[1, 1] + f[1, 3]/2 + f[1, 5]/2 - 
       f[1, 8]) + eps^2*(f[1, 1]^2/4 - (f[1, 1]*f[1, 3])/2 - f[1, 3]^2/4 - 
       (f[1, 1]*f[1, 5])/2 + (f[1, 3]*f[1, 5])/2 - f[1, 5]^2/4 + 
       f[1, 1]*f[1, 8] - f[2, 5] - f[2, 8])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(-1/2*f[1, 2] + f[1, 4]/2 + f[1, 6]/2 - 
       f[1, 9]) + eps^2*(f[1, 2]^2/4 - (f[1, 2]*f[1, 4])/2 - f[1, 4]^2/4 - 
       (f[1, 2]*f[1, 6])/2 + (f[1, 4]*f[1, 6])/2 - f[1, 6]^2/4 + 
       f[1, 2]*f[1, 9] - f[2, 6] - f[2, 9])), 
  -1/12*(eps^2*Pi^2) + 2*(1/2 + eps*(f[1, 1]/2 - f[1, 3]/2 + f[1, 5]/2 - 
       f[1, 7]) + eps^2*(-1/4*f[1, 1]^2 - (f[1, 1]*f[1, 3])/2 + f[1, 3]^2/4 + 
       (f[1, 1]*f[1, 5])/2 - (f[1, 3]*f[1, 5])/2 - f[1, 5]^2/4 + 
       f[1, 3]*f[1, 7] - f[2, 1] - f[2, 10])), 
  2*(eps*(f[1, 3] + f[1, 6] - f[1, 8] - f[1, 9]) + 
    eps^2*(-1/2*f[1, 3]^2 - f[1, 6]^2/2 + f[1, 8]*f[1, 9] - f[2, 3] - 
      f[2, 6] - f[2, 8] - f[2, 11] + f[2, 15])), 
  2*(eps*(f[1, 1] + f[1, 4] - f[1, 7] - f[1, 9]) + 
    eps^2*(-1/2*f[1, 1]^2 - f[1, 4]^2/2 + f[1, 7]*f[1, 9] - f[2, 1] - 
      f[2, 4] - f[2, 9] - f[2, 12] + f[2, 13])), 
  2*(eps*(f[1, 2] + f[1, 5] - f[1, 7] - f[1, 8]) + 
    eps^2*(-1/2*f[1, 2]^2 - f[1, 5]^2/2 + f[1, 7]*f[1, 8] - f[2, 2] - 
      f[2, 5] - f[2, 7] - f[2, 10] + f[2, 14])), 0, 0, 0, 0, 0, 0, 0}

